A Tree Clock Data Structure for Causal Orderings in Concurrent Executions

Dynamic techniques are a scalable and effective way to analyze concurrent programs. Instead of analyzing all behaviors of a program, these techniques detect errors by focusing on a single program execution. Often a crucial step in these techniques is to define a causal ordering between events in the execution, which is then computed using vector clocks, a simple data structure that stores logical times of threads. The two basic operations of vector clocks, namely join and copy, require $\Theta(k)$ time, where $k$ is the number of threads. Thus they are a computational bottleneck when $k$ is large. In this work, we introduce tree clocks, a new data structure that replaces vector clocks for computing causal orderings in program executions. Joining and copying tree clocks takes time that is roughly proportional to the number of entries being modified, and hence the two operations do not suffer the a-priori $\Theta(k)$ cost per application. We show that when used to compute the classic happens-before (HB) partial order, tree clocks are optimal, in the sense that no other data structure can lead to smaller asymptotic running time. Moreover, we demonstrate that tree clocks can be used to compute other partial orders, such as schedulable-happens-before (SHB) and the standard Mazurkiewicz (MAZ) partial order, and thus are a versatile data structure. Our experiments show that just by replacing vector clocks with tree clocks, the computation becomes from $2.02 \times$ faster (MAZ) to $2.66 \times$ (SHB) and $2.97 \times$ (HB) on average per benchmark. These results illustrate that tree clocks have the potential to become a standard data structure with wide applications in concurrent analyses.

==> figures/asplos-zoomed-in.py <==
#!/usr/bin/env python
# coding: utf-8

# In[78]:


import pandas as pd
import numpy as np
import matplotlib

from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

print(matplotlib.matplotlib_fname())

matplotlib.rcParams['figure.figsize'] = (6, 3.5)
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42



import matplotlib.pyplot as plt

from matplotlib.ticker import FuncFormatter

# plt.ticklabel_format(style='plain')


def human_format(num, pos):
    magnitude = 0
    while abs(num) >= 1000:
        magnitude += 1
        num /= 1000.0
    # add more suffixes if you need them
    return '%.1f%s' % (num, ['', 'k', 'M', 'B', 'T', 'P'][magnitude])
formatter = FuncFormatter(human_format)


def isnumber(x):
    try:
        float(x)
        return True
    except:
        return False




exp_home = '.'
df=pd.read_csv('{}/average.csv'.format(exp_home), sep=',',header='infer')
df = df.replace(r'^\#DIV\/0\!$', np.NaN, regex=True)
df = df.replace(r'^\#VALUE\!$', np.NaN, regex=True)
df = df.iloc[: , 1:]
df = df.astype(float)
df = df/1000.0
# print(df)


# In[79]:


xfontsize = 15
yfontsize = 15
dpi=600
figsize = (6,6)
markersize=7
plt.subplots_adjust(left=.15, right=.95)


# In[80]:


def plot_data(x_data_name, y_data_name, filename, zoom_factor, percentile):
    x = df[x_data_name].to_numpy()[1:].astype(float)
    y = df[y_data_name].to_numpy()[1:].astype(float)

    lineStart = 0 
    lineEnd = np.nanmax(x)*1.01

    fig = plt.figure(figsize=figsize, dpi=dpi)
    ax = fig.add_subplot(1,1,1)

    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.set_xlim(lineStart, lineEnd)
    ax.set_ylim(lineStart, lineEnd)
    ax.set_xlabel("VC (s)", fontsize=xfontsize)
    ax.set_ylabel("TC (s)", fontsize=yfontsize)

    ax.scatter(x, y,s=markersize)
    ax.plot([lineStart, lineEnd], [lineStart, lineEnd], 'k-', color = 'r')

    lineStart = 0 
    lineEnd = np.nanpercentile(x, percentile)
    axins = zoomed_inset_axes(ax, zoom_factor, loc=2) # zoom = 6
    axins.scatter(x, y,s=markersize)
    axins.plot([0, lineEnd], [lineStart, lineEnd], 'k-', color = 'r')
    axins.set_xlim(0, lineEnd) # Limit the region for zoom
    axins.set_ylim(0, lineEnd)

    plt.xticks(visible=False)  # Not present ticks
    plt.yticks(visible=False)
    mark_inset(ax, axins, loc1=2, loc2=4, fc="none", ec="0.5", linewidth=0.5, fill=True)
    
    fig.savefig(f"{exp_home}/plots/zoomed-in-out/{filename}.pdf", bbox_inches="tight")
    
def plot_data_no_zoom(x_data_name, y_data_name, filename):
    x = df[x_data_name].to_numpy()[1:].astype(float)
    y = df[y_data_name].to_numpy()[1:].astype(float)

    lineStart = 0 
    lineEnd = np.nanmax(x)*1.01

    fig = plt.figure(figsize=figsize, dpi=dpi)
    ax = fig.add_subplot(1,1,1)

    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.set_xlim(lineStart, lineEnd)
    ax.set_ylim(lineStart, lineEnd)
    ax.set_xlabel("VC (s)", fontsize=xfontsize)
    ax.set_ylabel("TC (s)", fontsize=yfontsize)

    ax.scatter(x, y,s=markersize)
    ax.plot([lineStart, lineEnd], [lineStart, lineEnd], 'k-', color = 'r')    
    fig.savefig(f"{exp_home}/plots/zoomed-in-out/{filename}.pdf", bbox_inches="tight")


# In[81]:


plot_data(x_data_name = 'HB-NR (VC)', y_data_name = 'HB-NR (TC)', filename = 'hb_nr', zoom_factor = 6, percentile = 85)


# In[82]:


plot_data(x_data_name = 'HB (VC)', y_data_name = 'HB (TC)', filename = 'hb', zoom_factor = 5.2, percentile = 70)


# In[83]:


plot_data(x_data_name = 'SHB-NR (VC)', y_data_name = 'SHB-NR (TC)', filename = 'shb_nr', zoom_factor = 5.6, percentile = 75)


# In[84]:


plot_data(x_data_name = 'SHB (VC)', y_data_name = 'SHB (TC)', filename = 'shb', zoom_factor = 5.2, percentile = 75)


# In[85]:


plot_data(x_data_name = 'Maz-NR (VC)', y_data_name = 'Maz-NR (TC)', filename = 'maz_nr', zoom_factor = 5.55, percentile = 70)


# In[86]:


#plot_data(x_data_name = 'Maz (VC)', y_data_name = 'Maz (TC)', filename = 'maz', zoom_factor = 4.5, percentile = 70)
plot_data(x_data_name = 'Maz (VC)', y_data_name = 'Maz (TC)', filename = 'maz', zoom_factor = 4.75, percentile = 70)

# In[ ]:






==> figures/work-computation.py <==
#!/usr/bin/env python
# coding: utf-8

# In[3]:


import pandas as pd
import numpy as np
import matplotlib

from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset



print(matplotlib.matplotlib_fname())

matplotlib.rcParams['figure.figsize'] = (6, 3.5)
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42



import matplotlib.pyplot as plt

from matplotlib.ticker import FuncFormatter

# plt.ticklabel_format(style='plain')


def human_format(num, pos):
    magnitude = 0
    while abs(num) >= 1000:
        magnitude += 1
        num /= 1000.0
    # add more suffixes if you need them
    return '%.1f%s' % (num, ['', 'k', 'M', 'B', 'T', 'P'][magnitude])
formatter = FuncFormatter(human_format)


def isnumber(x):
    try:
        float(x)
        return True
    except:
        return False




exp_home = '/Users/umang/Repositories/concurrency/ClockTrees/experiments/'
df=pd.read_csv('{}/average.csv'.format(exp_home), sep=',',header='infer')
df = df.replace(r'^\#DIV\/0\!$', np.NaN, regex=True)
df = df.replace(r'^\#VALUE\!$', np.NaN, regex=True)
df = df.replace(r'^-$', np.NaN, regex=True)
df = df.iloc[: , 1:]
df = df.astype(float)
df = df
print(df)


# In[4]:


xfontsize = 10
yfontsize = 10
dpi=600
figsize = (6,6)
markersize=7
plt.subplots_adjust(left=.15, right=.95, bottom=0.25)


# In[45]:


def plot_data(x_data_name, y_data_name, filename, zoom_factor, percentile):
    x = df[x_data_name].to_numpy()[1:].astype(float)
    y = df[y_data_name].to_numpy()[1:].astype(float)

    lineStart = 0 
    lineEnd = np.nanmax(x)*1.01

    fig = plt.figure(figsize=figsize, dpi=dpi)
    ax = fig.add_subplot(1,1,1)

    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.set_xlim(lineStart, lineEnd)
    ax.set_ylim(lineStart, lineEnd)
    ax.set_xlabel("VC (s)", fontsize=xfontsize)
    ax.set_ylabel("TC (s)", fontsize=yfontsize)

    ax.scatter(x, y,s=markersize)
    ax.plot([lineStart, lineEnd], [lineStart, lineEnd], 'k-', color = 'r')

    lineStart = 0 
    lineEnd = np.nanpercentile(x, percentile)
    axins = zoomed_inset_axes(ax, zoom_factor, loc=2) # zoom = 6
    axins.scatter(x, y,s=markersize)
    axins.plot([0, lineEnd], [lineStart, lineEnd], 'k-', color = 'r')
    axins.set_xlim(0, lineEnd) # Limit the region for zoom
    axins.set_ylim(0, lineEnd)

    plt.xticks(visible=False)  # Not present ticks
    plt.yticks(visible=False)
    mark_inset(ax, axins, loc1=2, loc2=4, fc="none", ec="0.5", linewidth=0.5, fill=True)
    
    fig.savefig(f"{exp_home}/plots/zoomed-in-out/{filename}.pdf")
    
def plot_data_no_zoom(x, y, filename):
    lineStart = 0 
    lineEnd_x = np.nanmax(x)*4
    lineEnd_y = np.nanmax(y)*4
    figsize = (6,2)

    fig = plt.figure(figsize=figsize, dpi=dpi)
    ax = fig.add_subplot(1,1,1)

    ax.set_xscale('log')
    ax.set_yscale('log')
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.set_xlim(lineStart, lineEnd_x)
    ax.set_ylim(lineStart, lineEnd_y)
#     xlabel=r'$\frac{VCWork(\sigma)}{VTWork(\sigma)}$'
# ylabel=r'$\frac{TCWork(\sigma)}{VTWork(\sigma)}$'
    xlabel=r'$VCWork(\sigma) / VTWork(\sigma)$'
    ylabel=r'$TCWork(\sigma) / VTWork(\sigma)$'
    ax.set_xlabel(xlabel, fontsize=xfontsize)
    ax.set_ylabel(ylabel, fontsize=yfontsize)
    
    ax.plot([0, lineEnd_x], [3.0, 3.0], 'k-', color = 'r')  
    ax.set_yticks([3.0])
    ax.set_yticklabels(["3.0"])

    ax.scatter(x, y,s=markersize)
    fig.savefig(f"{exp_home}/plots/{filename}.pdf", bbox_inches="tight")
    


# In[46]:


tc_work = df['light-grey-area'].to_numpy()[1:].astype(int)
vc_work = df['vt-work'].to_numpy()[1:].astype(int)
vt_work = df['dark-grey-area'].to_numpy()[1:].astype(int)

tc_work_by_vt_work = tc_work/vt_work
vc_work_by_vt_work = vc_work/vt_work

# print(vc_work_by_vt_work)

plot_data_no_zoom(vc_work_by_vt_work, tc_work_by_vt_work, 'works')


# In[ ]:





# In[ ]:





